Data-dependent Initializations of Convolutional Neural Networks

Convolutional Neural Networks spread through computer vision like a wildfire, impacting almost all visual tasks imaginable. Despite this, few researchers dare to train their models from scratch. Most work builds on one of a handful of ImageNet pre-trained models, and fine-tunes or adapts these for specific tasks. This is in large part due to the difficulty of properly initializing these networks from scratch. A small miscalibration of the initial weights leads to vanishing or exploding gradients, as well as poor convergence properties. In this work we present a fast and simple data-dependent initialization procedure, that sets the weights of a network such that all units in the network train at roughly the same rate, avoiding vanishing or exploding gradients. Our initialization matches the current state-of-the-art unsupervised or self-supervised pre-training methods on standard computer vision tasks, such as image classification and object detection, while being roughly three orders of magnitude faster. When combined with pre-training methods, our initialization significantly outperforms prior work, narrowing the gap between supervised and unsupervised pre-training.

==> figures/imagenet/fetch_logs.sh <==
wget http://charybdis.banatao.berkeley.edu:8001/googlenet_quick_train_orig_xavier_init.zeroinitpreds.train_log.txt
wget http://charybdis.banatao.berkeley.edu:8001/googlenet_quick_train_kmeans_init.zeroinitpreds.train_log.txt
wget http://charybdis.banatao.berkeley.edu:8001/googlenet_single_tower_quick_train_kmeans_init.zeroinitpreds.train_log.txt

wget http://charybdis.banatao.berkeley.edu:8001/caffenet_retrain_ref.orig_scaled_data.train_log.txt
wget http://charybdis.banatao.berkeley.edu:8001/caffenet_train_msra_init.train_log.txt
wget http://charybdis.banatao.berkeley.edu:8001/caffenet_train_elwise_init.train_log.txt
wget http://charybdis.banatao.berkeley.edu:8001/caffenet_train_kmeans_init.train_log.txt
wget http://charybdis.banatao.berkeley.edu:8001/caffenet_nolrn_train_kmeans_init.train_log.txt

wget http://charybdis.banatao.berkeley.edu:8001/caffenet_train_kmeans_init.gradscalecorrect.bs16.fc8zero.train_log.txt


==> figures/imagenet/make_plot.py <==
from sys import stdout
import numpy as np
from argparse import ArgumentParser
import re

# Read all the inputs
name_map = {
'caffenet_nolrn_train_kmeans_init.train_log.txt' : '\\kmeans, no LRN (ours)',
'caffenet_retrain_ref.orig_scaled_data.train_log.txt' : 'Reference',
'caffenet_train_elwise_init.train_log.txt' : 'Random (ours)',
'caffenet_train_kmeans_init.gradscalecorrect.bs16.fc8zero.train_log.txt' : '\\kmeans (ours)',
'caffenet_train_kmeans_init.train_log.txt' : '\\kmeans (ours)',
'caffenet_train_msra_init.train_log.txt' : 'MSRA',
'googlenet_quick_train_kmeans_init.zeroinitpreds.train_log.txt': '\\kmeans (ours)',
'googlenet_quick_train_orig_xavier_init.zeroinitpreds.train_log.txt': 'Reference',
'googlenet_single_tower_quick_train_kmeans_init.zeroinitpreds.train_log.txt': '\\kmeans, single loss (ours)',
}

parser = ArgumentParser()
parser.add_argument('log_file', nargs='+')
parser.add_argument('-t', action='store_true')
parser.add_argument('-c', type=int)
parser.add_argument('-o')
parser.add_argument('-l', action='store_true')
parser.add_argument('-a', type=int)
args = parser.parse_args()
out_file = stdout
if args.o:
	out_file = open(args.o, 'w')


r_it = re.compile('Iteration (\\d*), loss')
r_loss = re.compile('Train net output #.: loss.* = (.*) \(')
tpe = 'training'
if args.t:
	r_loss = re.compile('Test net output #.: loss.* = (.*) \(')
	tpe = 'validation'

mx = 350000
if args.c is not None:
	mx = args.c
    #title={"""+tpe+""" loss},
factor = 1000
if mx > 1000000:
	factor = 1000000
print("""\\begin{tikzpicture}[scale=0.7]
\\begin{axis}[
  legend cell align=left,
  height=0.95\\textwidth,
  width=1.5\\textwidth,
  xmin=0, xmax="""+str(mx/factor)+""",
  ymax=7,
  legend pos=north east,
  scaled x ticks = false,
  xticklabel = {\pgfmathprintnumber{\\tick}%s}
]
"""%(['K','M'][factor > 1000]),file=out_file)

colors = ['ta3gray', 'taskyblue', 'ta3scarletred', 'ta3orange', 'ta3chameleon', 'ta3plum']
lines = ['dashed', 'dashed', 'solid', 'solid', 'solid', 'solid', 'solid']
for c,ls,f in zip(colors, lines, args.log_file):
	if not f in name_map: continue
	it, loss = 0, 0
	its, lss = [], []
	for l in open(f):
		m = r_it.search(l)
		if m is not None:
			if loss:
				its.append( it )
				lss.append( loss )
			loss = 0
			it = int(m.group(1))
		m = r_loss.search(l)
		if m is not None:
			loss = float(m.group(1))
	if loss:
		its.append( it )
		lss.append( loss )
	lss = np.array(lss)
	its = np.array(its)
	if args.c is not None:
		lss = lss[its < args.c]
		its = its[its < args.c]
	if args.a is not None:
		from scipy.ndimage import filters
		lss = filters.gaussian_filter(lss, args.a )
	if len(its) > 500:
		s = int(len(its) / 500)
		lss = lss[::s]
		its = its[::s]
	print( "\\addplot[color="+c+",thick,"+ls+"] coordinates {"+''.join( ["(%f,%f)"%(i/factor,v) for i,v in zip(its,lss)] ) +'}; ' ,file=out_file)
	if args.l:
		 print( '\\addlegendentry{%s}'%name_map[f] ,file=out_file)

print( """\\end{axis}
\\end{tikzpicture}
""",file=out_file)
out_file.close()


==> figures/imagenet/make_plot.sh <==
# FILES="caffenet_retrain_ref.orig_scaled_data.train_log.txt caffenet_train_msra_init.train_log.txt caffenet_train_elwise_init.train_log.txt caffenet_train_kmeans_init.gradscalecorrect.bs16.fc8zero.train_log.txt caffenet_nolrn_train_kmeans_init.train_log.txt"
# 
# python3 make_plot.py $FILES -o caffenet_train_loss_10k.tex -a 0 -c 10000
# python3 make_plot.py $FILES -o caffenet_train_loss_100k.tex -a 50 -c 100000
# python3 make_plot.py $FILES -o caffenet_train_loss.tex -a 50
# # 
# python3 make_plot.py $FILES -o caffenet_val_loss_10k.tex -a 0 -c 10000 -t
# python3 make_plot.py $FILES -o caffenet_val_loss_100k.tex -a 0 -c 100000 -t
# python3 make_plot.py $FILES -o caffenet_val_loss.tex -a 0 -t -l

FILES="googlenet_quick_train_orig_xavier_init.zeroinitpreds.train_log.txt googlenet_quick_train_kmeans_init.zeroinitpreds.train_log.txt googlenet_single_tower_quick_train_kmeans_init.zeroinitpreds.train_log.txt"
python3 make_plot.py $FILES -o googlenet_train_loss.tex -a 80 -c 2400000
python3 make_plot.py $FILES -o googlenet_val_loss.tex -a 0 -t -l -c 2400000


==> figures/scaling/make_plot.py <==
from sys import argv
import numpy as np

# Read all the inputs
name_map = {'imagenet.txt':'ImageNet', 'kmeans.txt': 'K-Means (ours)', 'kmeans_no_scale.txt': 'K-Means', 'random.txt': 'Gaussian (ours)', 'random_no_scale.txt': 'Gaussian', 'ref.txt':'Gaussian (caffe)'}


r = {}
for f in argv[1:]:
	n = name_map[f]
	r[n] = np.loadtxt(f,usecols=[3,4])

f = open('variation.tex','w')
print("""\\begin{tikzpicture}[scale=0.7]
\\begin{axis}[
    legend cell align=left,
    height=0.9\\textwidth,
    width=1.5\\textwidth,
    title={},
    xlabel={},
    ylabel={coefficient of variation},
    ylabel absolute, ylabel style={yshift=-1.2em},
    xmin=0, xmax=7,
    ymin=0, ymax=30,
    legend pos=north east,
    legend columns=2,
    ymajorgrids=true,
    grid style=dashed,
    xtick={0, 1, 2, 3, 4, 5, 6, 7},
    xticklabels={\\rotatebox{90}{conv1}, \\rotatebox{90}{conv2}, \\rotatebox{90}{conv3}, \\rotatebox{90}{conv4}, \\rotatebox{90}{conv5}, \\rotatebox{90}{fc6}, \\rotatebox{90}{fc7}, \\rotatebox{90}{fc8}},
]
""",file=f)

colors = ['ta3butter', 'ta3scarletred', 'ta3orange', 'ta3chocolate', 'ta3chameleon', 'ta3skyblue', 'ta3plum']
lines = ['solid', 'dashed', 'dotted', 'solid', 'dashed', 'dotted', 'solid']

for c,i,l in zip(colors[:len(r)],sorted(r),lines[:len(r)]):
	print( "\\addplot[color="+c+",ultra thick,"+l+"] coordinates {"+''.join( ["(%d,%f)"%(i,v) for i,v in enumerate(r[i][:,0])] ) +'};' ,file=f)

print( """\\end{axis}
\\end{tikzpicture}
""",file=f)
f.close()


f = open('mean.tex','w')
print("""\\begin{tikzpicture}[scale=0.7]
\\begin{semilogyaxis}[
    legend cell align=left,
    height=0.9\\textwidth,
    width=1.5\\textwidth,
    title={},
    xlabel={},
    ylabel={average change rate},
    ylabel absolute, ylabel style={yshift=-1em},
    xmin=0, xmax=7,
    ymin=0, ymax=1000,
    ymajorgrids=true,
    legend pos=north east,
    legend columns=2,
    grid style=dashed,
    xtick={0, 1, 2, 3, 4, 5, 6, 7},
    xticklabels={\\rotatebox{90}{conv1}, \\rotatebox{90}{conv2}, \\rotatebox{90}{conv3}, \\rotatebox{90}{conv4}, \\rotatebox{90}{conv5}, \\rotatebox{90}{fc6}, \\rotatebox{90}{fc7}, \\rotatebox{90}{fc8}},
]
""",file=f)


for c,i,l in zip(colors[:len(r)],sorted(r),lines[:len(r)]):
	print( "\\addplot[color="+c+",ultra thick,"+l+"] coordinates {"+''.join( ["(%d,%f)"%(i,v) for i,v in enumerate(r[i][:,1])] ) +'}; \\addlegendentry{%s}'%i ,file=f)

print( """\\end{semilogyaxis}
\\end{tikzpicture}
""",file=f)
f.close()
#\addplot[
    #color=blue,
    #mark=square,
    #]
    #coordinates {
    #(0,23.1)(10,27.5)(20,32)(30,37.8)(40,44.6)(60,61.8)(80,83.8)(100,114)
    #};
    #\legend{CuSO$_4\cdot$5H$_2$O}
 
#\end{axis}
#\end{tikzpicture}

==> make_arxiv.sh <==
FILES=$(git ls-files)

rm -rf arxiv
mkdir arxiv
cp --parents $FILES arxiv
TEX_FILES=$(find arxiv -iname '*.tex')
for f in $TEX_FILES; do
  sed -i 's/^%.*$/%/g' $f
  sed -i 's/ %.*$/ % /g' $f
done
cp *.bbl arxiv/
cd arxiv
rm poster.*
zip -r ../arxiv.zip *
cd ..
rm -rf arxiv

